Modeling VI and VDRL feedback functions: searching normative rules through computational simulation

In this paper, we present a R script named Beak, built to simulate rates of behavior interacting with schedules of reinforcement. Using Beak, we've simulated data that allows an assessment of different reinforcement feedback functions (RFF). This was made with unparalleled precision, since simulations provide huge samples of data and, more importantly, simulated behavior isn't changed by the reinforcement it produces. Therefore, we can vary it systematically. We've compared different RFF for RI schedules, using as criteria: meaning, precision, parsimony and generality. Our results indicate that the best feedback function for the RI schedule was published by Baum (1981). We also propose that the model used by Killeen (1975) is a viable feedback function for the RDRL schedule. We argue that Beak paves the way for greater understanding of schedules of reinforcement, addressing still open questions about quantitative features of schedules. Also, they could guide future experiments that use schedules as theoretical and methodological tools.

==> FigJeabBreakRun.R <==
options(warn=-1)
data <- as.data.frame(read_xlsx("BreakRun.xlsx"))
colnames <- names(data)[2:ncol(data)]
xmin <- ymin <- NA
xmax <- ymax <- NA
for (c.idx in 1:length(colnames))
{
  x <- as.numeric(data$LOR)
  xmin <- min(c(xmin,x), na.rm = TRUE)
  xmax <- max(c(xmax,x), na.rm = TRUE)
  c.aux <- which(names(data)==colnames[c.idx])
  y <- as.numeric(unlist(data[,c.aux]))
  ymin <- min(c(ymin,y), na.rm = TRUE)
  ymax <- max(c(ymax,y), na.rm = TRUE)
}
grDevices::setEPS()
grDevices::postscript("FigBreakRun.eps",height=7, width=6)
o.par <- par()
m <- matrix(data=1:2,ncol=1,nrow=2)
layout(m)
# par(mar=c(4.0,4.1,3,2.1))
prop <- c(1.0,0.8,0.6,0.4,0.2,
          1.0,0.8,0.6,0.4,0.2
          )
prop.txt <- c(
  "Pr=1.0,Pb=0.0",
  "Pr=0.8,Pb=0.2",
  "Pr=0.6,Pb=0.4",
  "Pr=0.4,Pb=0.6",
  "Pr=0.2,Pb=0.8"
)
for (c.idx in 1:length(colnames))
{
  x <- as.numeric(data$LOR)
  c.aux <- which(names(data)==colnames[c.idx])
  y <- as.numeric(unlist(data[,c.aux]))

  xlab <- "Responses per minute"
  at <- seq(0,xmax,length.out=5)
  labels <- c(0,"","","",200)
  labels2 <- rep("",length(labels))
  if(prop[c.idx]!=1) 
  {
    xlab <- paste0(xlab," x ",prop[c.aux])
    at <- seq(0,xmax*prop[c.idx],length.out=5)
  }
  colors <- c(
    "#cccccc",
    "#aaaaaa",
    "#888888",
    "#666666",
    "#444444",
    "#cccccc",
    "#aaaaaa",
    "#888888",
    "#666666",
    "#444444"
  )
  
  if(c.idx==1 | c.idx==6) # nova figura
  {
    if(c.idx==1) {main <- "RI 15s"; letter <- "A"}
    if(c.idx==6) {main <- "RDRL 8s"; letter <- "B"}
    plot(NA, 
         main=main,
         xlab="",
         ylab="Reinforcements per minute",
         # xlim=c(190,200),
         # ylim=c(7.0,8.5)
         xlim=c(xmin,xmax),
         ylim=c(ymin,ymax),
         axes=FALSE
    )
    title(main=letter,cex.main=2,line=1.5,adj=0)
    lwd <- 12
    # axis(1, at=at, labels=labels)
    l.aux=0
    for (p.aux in (length(prop)/2):1)
    {
      at2 <- seq(0,xmax*prop[p.aux],length.out=5)
      if(p.aux==length(prop)/2 | p.aux==length(prop))
      {
        axis(1, at=at2, labels=labels2, line=l.aux)
      } else
      {
        if(p.aux==1)
        {
          axis(1, at=at2, labels=labels, line=l.aux)
          title(xlab=xlab, line=l.aux+1)
        } else
        {
          axis(1, at=at2, labels=labels2, line=l.aux)
          # legend ("right",
          #         prop.txt,
          #         col=colors[1:7],
          #         lwd=5,
          #         box.lwd=NA, bg="transparent")
        }
      }
      # labeling axis
      title(main=paste0("Pr/(Pr+Pb)=",prop[p.aux]),
            cex.main=0.9,line=-8-l.aux,adj=prop[p.aux])
      abline(v=200*prop[p.aux],lty=5)
      l.aux <- l.aux+0.8
    }
    axis(2)
    # idxcol <- 10
  }
  # pontos
  # col <- eiras::friendlycolor(idxcol)
  lines(x*prop[c.idx],y,
        lwd=lwd,lty=1,cex=0.5,col=colors[c.idx])
  lwd <- lwd-2
  # idxcol <- idxcol+6
}
par(o.par)
dev.off()
cat("\nOutput in FigBreakRun.eps\n")
options(warn=0)



==> FigJeabCurveFitRI.R <==
# Figure 3, Tables 2 and 3 
data <- as.data.frame(readxl::read_xlsx("RI.xlsx"))
colnames <- colnames(data)[seq(2,ncol(data),by=3)]

grDevices::setEPS()
grDevices::postscript("FigFeedbackRIfit.eps", 
                      width=10, height=14)
names2 <- c("RFF","Parameter","RI5","RI7","RI10",
            "RI15","RI30","RI60")
dt_tab2 <- data.frame(matrix(data=NA,
                             nrow=6,ncol=length(names2)))
names(dt_tab2) <- names2
names3 <- c("RFF","RI","R^2","BIC","AIC")
dt_tab3 <- data.frame(matrix(data=NA,
                             nrow=24,ncol=length(names3)))
names(dt_tab3) <- names3
dt_tab3$RFF <- rep(c("Baum (1981)",
                     "Killeen (1975)",
                     "Prelec (1982)",
                     "Rachlin (1978)"),6)
dt_tab3$RI <- c("5s",rep("",3),
                "7s",rep("",3),
                "10s",rep("",3),
                "15s",rep("",3),
                "30s",rep("",3),
                "60s",rep("",3)
                )

o.par <- par()
m <- matrix(1:6, ncol=2, nrow=3, byrow=TRUE)
layout(m)
idx <- 0
for (i in colnames) 
{
  size <- as.numeric(substring(i,3))
  x <- data$LOR
  y <- data[,i]

  idx <- idx+1
  # default par(mai=c(1.02,0.82,0.82,0.42))
  b <- 0.5
  l <- 1
  t <- 0.8
  r <- 0.2
  xlab <- ""
  if (idx > 4) 
  {
    xlab <- "Response Rate"
    b <- b+0.2
    t <- t-0.2
  }
  ylab <- ""
  if((idx%%2)!=0) 
  {
    ylab <- "Reinforcement per minute"
    l <- l-0.2
    r <- r+0.2
  }
  par(mai=c(b,l,t,r)) 
  plot(NA,
       main= paste("RFF", i, "sec"),
       xlim=c(0,max(x,na.rm=TRUE)),
       ylim=c(0,max(y,na.rm=TRUE)*1.1),
       xlab="",ylab="",
       cex.main=3,
       axes=FALSE)
  title(ylab=ylab, line=4, cex.lab=2)
  title(xlab=xlab, line=3, cex.lab=2)
  axis(1, cex.axis=2)
  axis(2, cex.axis=2)

  # Data
  points (x,y,pch=21,col="darkgray",bg="white",lwd=0.5,cex=2)
  
  cat("\n----------------\nRI ",size,"s\n----------------\n")
  c2.aux <- which(names(dt_tab2)==i)
  r3.aux <- which(dt_tab3$RI==paste0(size,"s"))

  ## Baum, W. M. (1981). 
  ## Optimization and the matching law as accounts of 
  ## instrumental behavior. 
  ## Journal of the experimental analysis of behavior, 
  ## 36(3), 387-403.
  cat(paste("\nAjuste de curva de Baum (1981) para:", i, "\n"))
  fit.B <- try(nls(y~1/(V/60+1/LOR),
                   start = list(V=size), data=data))
  R2.B <- 1-(deviance(fit.B)/sum((y-mean(y))^2))
  print(out<-summary(fit.B))
  cat("R^2 = ",round(R2.B,5),"\n",sep="")
  if(R2.B<.9){cat("\nCurve fit unacceptable (R^2 < 0.9)\n")}
  if(R2.B>=.9 & R2.B<.95)
  {
    cat("\nCurve fit unacceptable and good ",
        "(R^2 >= 0.9 e R^2 < 0.95)\n", sep="")
  }
  if(R2.B>=.95)
  {
    cat("\nCurve fit unacceptable and excelent",
        "(R^2 >= 0.95) \n", sep="")
  }
  V.B <- out$coefficients[1]
  lines(x, predict(fit.B), col = "white", lty=1, lwd = 3)
  lines(x, predict(fit.B), col = "black", lty=1, lwd = 2)
  dt_tab2$RFF[1] <- "Baum (1981)"
  dt_tab2$Parameter[1] <- "V"
  dt_tab2[1,c2.aux] <- round(V.B,2)
  dt_tab3$`R^2`[r3.aux+0] <- round(R2.B,5)
  dt_tab3$BIC[r3.aux+0] <- round(BIC(fit.B),0)
  dt_tab3$AIC[r3.aux+0] <- round(AIC(fit.B),0)
  cat("\n--------------------\n")
  
  ## Killeen, P. R., (1975). 
  ## On the temporal control of behavior. 
  ## Psychological review, 82(2), 89-115. 
  cat(paste("\nAjuste de curva de Killeen e Sitomer (2003) para:", i, "\n"))
  fit.KS <- try(nls(y~60/V*(1-exp(-x/c)),
                    start = list(V=size,c=2), data=data))
  R2.KS <- 1-(deviance(fit.KS)/sum((y-mean(y))^2))
  print(out<-summary(fit.KS))
  cat("R^2 = ",round(R2.KS,5),"\n",sep="")
  if(R2.KS<.9){cat("\nCurve fit unacceptable (R^2 < 0.9)\n")}
  if(R2.KS>=.9 & R2.KS<.95)
  {
    cat("\nCurve fit unacceptable and good ",
        "(R^2 >= 0.9 e R^2 < 0.95)\n", sep="")
  }
  if(R2.KS>=.95)
  {
    cat("\nCurve fit unacceptable and excelent",
        "(R^2 >= 0.95) \n", sep="")
  }
  V.KS <- out$coefficients[1]
  c <- out$coefficients[2]
  lines(x, predict(fit.KS), col = "white", lty=1, lwd = 3)
  lines(x, predict(fit.KS), col = "black", lty=5, lwd = 2)
  dt_tab2$RFF[2] <- "Killeen (1975)"
  dt_tab2$Parameter[2] <- "V"
  dt_tab2$RFF[3] <- ""
  dt_tab2$Parameter[3] <- "c"
  dt_tab2[2,c2.aux] <- round(V.KS,2)
  dt_tab2[3,c2.aux] <- round(c,3)
  dt_tab3$`R^2`[r3.aux+1] <- round(R2.KS,5)
  dt_tab3$BIC[r3.aux+1] <- round(BIC(fit.KS),0)
  dt_tab3$AIC[r3.aux+1] <- round(AIC(fit.KS),0)
  cat("\n--------------------\n")
  
  ## Prelec, D. (1982). 
  ## Matching, maximizing, and the hyperbolic reinforcement feedback function. 
  ## Psychological Review, 89(3), 189. 
  cat(paste("\nAjuste de curva de Prelec (1982) para:", i, "\n"))
  fit.P <- try(nls(y~x*(1-exp(-1/((V/60)*x))),
                   start = list(V=size), data=data))
  print(out<-summary(fit.P))
  V.P <- out$coefficients[1]
  R2.P <- 1-(deviance(fit.P)/sum((y-mean(y))^2))
  cat("R^2 = ",round(R2.P,4),"\n",sep="")
  if(R2.P<.9){cat("\nCurve fit unacceptable (R^2 < 0.9)\n")}
  if(R2.P>=.9 & R2.P<.95)
  {
    cat("\nCurve fit unacceptable and good ",
        "(R^2 >= 0.9 e R^2 < 0.95)\n", sep="")
  }
  if(R2.P>=.95)
  {
    cat("\nCurve fit unacceptable and excelent",
        "(R^2 >= 0.95) \n", sep="")
  }
  lines(x, predict(fit.P), col = "black", lty = 4, lwd = 2)
  dt_tab2$RFF[4] <- "Prelec (1982)"
  dt_tab2$Parameter[4] <- "V"
  dt_tab2[4,c2.aux] <- round(V.P,2)
  dt_tab3$`R^2`[r3.aux+2] <- round(R2.P,5)
  dt_tab3$BIC[r3.aux+2] <- round(BIC(fit.P),0)
  dt_tab3$AIC[r3.aux+2] <- round(AIC(fit.P),0)
  cat("\n--------------------\n")
  
  ## Rachlin (1978).
  ## A molar theory of reinforcement schedules 
  ## Journal of the experimental analysis of behavior, 30(3), 345-360.
  cat(paste("\nAjuste de curva de Rachlin (1978) para:", i, "\n"))
  #fit.R <- try(nls(y~1/(V/60)*(x/200)^m,
  #                 start=list(V=size, m=.1), data=data))
  fit.R <- try(nls(y~1/(V/60)*(x/200)^m, # m = exp(-0.5-(1-(1/exp(1)))*log(V))
                   start=list(V=size, m=0.1), data=data))
  print(out <- summary(fit.R))
  V.R <- out$coefficients[1]
  m <- out$coefficients[2]
  R2.R <- 1-(deviance(fit.R)/sum((y-mean(y))^2))
  cat("R^2 = ",round(R2.R,4),"\n",sep="")
  if(R2.R<.9){cat("\nCurve fit unacceptable (R^2 < 0.9)\n")}
  if(R2.R>=.9 & R2.R<.95)
  {
    cat("\nCurve fit unacceptable and good ",
        "(R^2 >= 0.9 e R^2 < 0.95)\n", sep="")
  }
  if(R2.R>=.95)
  {
    cat("\nCurve fit unacceptable and excelent",
        "(R^2 >= 0.95) \n", sep="")
  }
  lines(x, predict(fit.R), col = "black", lty = 3, lwd = 2)
  dt_tab2$RFF[5] <- "Rachlin (1978)"
  dt_tab2$Parameter[5] <- "V"
  dt_tab2$RFF[6] <- ""
  dt_tab2$Parameter[6] <- "c"
  dt_tab2[5,c2.aux] <- round(V.R,2)
  dt_tab2[6,c2.aux] <- round(m,3)
  dt_tab3$`R^2`[r3.aux+3] <- round(R2.R,5)
  dt_tab3$BIC[r3.aux+3] <- round(BIC(fit.R),0)
  dt_tab3$AIC[r3.aux+3] <- round(AIC(fit.R),0)
  cat("\n--------------------\n")
  
  legend ("bottomright",
          c(
            "Simulated Data",
            paste0("R²=",round(R2.B,5),", Baum (1981)"),
            paste0("R²=",round(R2.KS,5),", Killeen (1975)"),
            paste0("R²=",round(R2.P,5),", Prelec (1982)"),
            paste0("R²=",round(R2.R,5),", Rachlin (1978)")
          ),
          lty=c(NA,1,5,4,3),
          lwd=c(0.5,2,2,2,2),
          pch=c(21,NA,NA,NA,NA),
          col=c("darkgray","black","black","black","black"),
          pt.bg = c("white","black","black","black","black"),
          pt.cex = c(2,0,0,0,0),
          cex=1.8, box.lwd=0, box.col="white", bg = "transparent")
  
  cat("\n\nTable 2: Parameter estimates for each RFF RI ",
      "using Beak\n",sep="")
  print(dt_tab2)
  
  cat("\n\nTable 3: Fit precision and parsimony for each ",
      "feedback function using simulated data from three ",
      "RI schedules\n", sep="")
  print(dt_tab3)
}
par(o.par)
dev.off()
cat("\nOutput in FigFeedbackRIfit.eps\n")


==> FigJeabFitRDRL.R <==
library(readxl)
library(robustbase)
options(warn=-1)
grDevices::setEPS()
grDevices::postscript("FigFeedbackRDRLfit.eps", 
                      width=14, height=14)
data <- as.data.frame(read_xlsx("RDRL.xlsx"))
colnames <- c("RDRL2","RDRL4","RDRL8","RDRL16")
names4 <- c("RFF","a","b","c","R^2")
dt_tab4 <- data.frame(matrix(data=NA,
                             nrow=length(colnames),
                             ncol=length(names4)))
names(dt_tab4) <- names4
dt_tab4$RFF <- colnames
o.par <- par()
m <- matrix(1:4,ncol=2,nrow=2,byrow=TRUE)
layout(m)
# default par(mai=c(1.02,0.82,0.82,0.42))
par(mai=c(1.02,1,0.4,0.2))
c.idx <- 0
for (c.lab in colnames)
{
  c.idx <- c.idx+1
  
   colname <- c.lab
   Rrates <- dplyr::select(data,contains(colname)) 
   RDRLsize <- as.numeric(substring(colname,5))
   
   ## Maximum reinforcement rate
   a<-60/RDRLsize 
   colnum <- which(names(data)==colname)

   ## Construção manual das exponenciais ##
   # ajuste de b
   # localizar inflexao
   x <- data$LOR
   v <- data[,colnum]
   c <- 1:length(x)
   vmax <- max(v,na.rm=TRUE)
   pos <- which(v==vmax)
   x <- x[pos:length(x)]
   v <- v[pos:length(v)]
   c <- c[pos:length(c)]
   v23 <- 2*vmax/3
   v2 <- abs(v-v23)
   vmin <- min(v2,na.rm=TRUE)
   pos <- which(v2==vmin)
   if (pos+20>=length(x))
   {
      pos <- length(x)-20
      if(pos<1) {pos <- 1}
   }
   x <- data$LOR
   v <- data[,colnum]
   x <- x[c[pos]:length(x)]
   v <- v[c[pos]:length(v)]
   dt_tmp <- data.frame(x,v)
   equation <- paste0("v~",a,"*(exp(-x/b))")
   b = -x[1]/log(v[1]/a) 
   try(fit <-nls(equation,start=list(b=b),data=dt_tmp))
   print(fit)
   sfit <- summary(fit)
   b <- sfit$coefficients[1]
   
   ## Killeen, P. R., & Sitomer, M. T. (2003). 
   ## Mpr. 
   ## Behavioural processes, 62(1-3), 49-64. 
   
   # a = maximum nonimal reinforcement per minute
   equation <- paste0(colname,"~",a,
                      "*(exp(-LOR/b)-exp(-LOR/c))")
   dt_tmp <- data[,c("LOR",c.lab)]
   fit <- try(robustbase::nlrob(equation,
                                start=list(b=b,c=1), 
                                trace=TRUE, data=dt_tmp))
   print(out <- summary(fit))
   b <- as.numeric(out$coeff[1])
   c <- as.numeric(out$coeff[2])
   R2 <- 1 - (deviance(fit)/
                sum((data$RDRL8 - mean(data$RDRL8))^2))
   cat("\n",c.lab,"\n")
   if(R2<.9){cat("\nCurve fit unacceptable (R^2 < 0.9)\n")}
   if(R2>=.9 & R2<.95)
   {
     cat("\nCurve fit unacceptable and good ",
         "(R^2 >= 0.9 e R^2 < 0.95)\n", sep="")
    }
   if(R2>=.95)
   {
     cat("\nCurve fit unacceptable and excelent",
                   "(R^2 >= 0.95) \n", sep="")
   }
   cat("\nR^2 = ",R2,"\n",sep="")
   cat("a=",a,", b=",b,", c=",c,"\n")
   dt_tab4$a[c.idx] <- a
   dt_tab4$b[c.idx] <- b
   dt_tab4$c[c.idx] <- c
   dt_tab4$`R^2`[c.idx] <- R2
   
   ## Reconstrução do gráfico com exponenciais 
   plot(data$LOR,data[,colnum], 
        xlab="",ylab="", 
        xlim=c(-20,200),
        ylim=c(0,a*1.1), pch=1, cex=2, cex.lab=2.3,
        col="darkgray",
        axes=FALSE)
   xlab <- ""
   if(c.idx>=3){xlab <- "Response rate"}
   title(xlab=xlab,cex.lab=2)
   ylab <- ""
   if((c.idx%%2) != 0 ){ylab <- "Reinforcement per minute"}
   title(ylab=ylab,line=2.6,cex.lab=2)
   axis(1, cex.axis=1.8, at=seq(0,200,50))
   axis(2, cex.axis=1.8)
   abline(h=a, col="darkgray", lty=3, lwd = 0.8)
   curve(a*(exp(-x/b)), 0, max(data$LOR), add=TRUE, 
         col="darkgray", lty=2, lwd = 1.2)
   curve(a*(1-exp(-x/c)), 0, max(data$LOR), add=TRUE, 
         col="darkgray", lty=2, lwd = 1.2)
   lines(data$LOR, predict(fit),col="white", lwd=7)
   lines(data$LOR, predict(fit),col="black", lwd=4)
   text(3*max(data$LOR)/4,a*1.1,
        paste0(c.lab,"s"),
        cex=3)
   cat("R max = ",max(predict(fit)))
   cat(paste0("0.364*60/",RDRLsize," = ",0.364*60/8),"\n")
   # Free parameter version
   curve(a*(exp(-(RDRLsize/exp(6))*x)-exp(-(RDRLsize/exp(5))*x)), 
         0, max(data$LOR), add=TRUE, col="white", lty=1, lwd = 3)
   curve(a*(exp(-(RDRLsize/exp(6))*x)-exp(-(RDRLsize/exp(5))*x)), 
         0, max(data$LOR), add=TRUE, col="black", lty=2, lwd = 2)
   Bmax <- exp(6)/((exp(1)-1)*RDRLsize)
   Rmax <- 60/RDRLsize*(exp(1)-1)*exp(-(exp(1))/(exp(1)-1))
   lines(c(0,Bmax,Bmax),c(Rmax,Rmax,0),lty=3,lwd=0.8)
   points(Bmax,Rmax,pch=21,col="white",bg="black",cex=1.6)
   points(Bmax,Rmax,pch=21,col="black",bg="black",cex=1.2)
   text(-10,Rmax,"Rm",cex=1.5)
   text(Bmax,0,"Bm",cex=1.5)
   Binf <- 2*Bmax
   Rinf <- 60/RDRLsize*(exp(-2/(exp(1)-1))-
                        exp(-(2*exp(1))/(exp(1)-1)))
   lines(c(0,Binf,Binf),c(Rinf,Rinf,0),lty=3,lwd=0.8)
   points(Binf,Rinf,pch=21,col="white",bg="black",cex=1.6)
   points(Binf,Rinf,pch=21,col="black",bg="black",cex=1.2)
   text(-10,Rinf,"Ri",cex=1.5)
   text(Binf,0,"Bi",cex=1.5)
   legend ("right",
           c(
             "Simulated data",
             paste0("Killeen (1975), R²=",round(R2,3)), 
             "Free parameter curve"
           ),
           lty=c(NA,1,2),
           lwd=c(0 ,4,2),
           pch=c(1,NA,NA),
           col=c("darkgray","black","black"),
           pt.bg = c("transparent","black","black"),
           pt.cex = c(2,0,0),
           cex=2, box.lwd=0, box.col="white", 
           bg = "transparent")
   
   
   # dev.off()
}
par(o.par)
dev.off()
cat("\nTable 4: Parameter estimates (b and c) and R^2 for ",
    "simulated data of four RDRL schedules. ",
    "$B$ is response rate and $V$ is schedule size (seconds)\n",
    sep="")
print(dt_tab4)
cat("\nOutput in FigFeedbackRDRLfit.eps\n")
options(warn=0)


==> FigJeabSimpleRDRL.R <==
# Figure 2, access to raw data
grDevices::setEPS()
grDevices::postscript("FigFeedbackRDRL.eps", width=10, height=10)
data <- as.data.frame(readxl::read_xlsx("RDRL.xlsx"))
plot(data$LOR,data$RDRL2,
     main="RDRL feedback functions",
     xlab="",ylab="",
     ylim=c(0,14),
     pch=21,col="#000000",bg="black",
     cex.main=2, axes=FALSE)
axis(1, cex.axis=2)
title(xlab="Response rate", line=2.5, cex.lab=2.2)
axis(2, cex.axis=2)
title(ylab="Reinforcement per minute", line=2.5, cex.lab=2.2)
points(data$LOR,data$RDRL4,pch=21,col="#444444",bg="#444444")
points(data$LOR,data$RDRL8,pch=21,col="#888888",bg="#888888")
points(data$LOR,data$RDRL16,pch=21,col="#cccccc",bg="#cccccc")
for (r in 1:nrow(data))
{
  lines(rep(data$LOR[r],2),c(data$RDRL2lb[r],data$RDRL2ub[r]),col="#000000")
  lines(rep(data$LOR[r],2),c(data$RDRL4lb[r],data$RDRL4ub[r]),col="#444444")
  lines(rep(data$LOR[r],2),c(data$RDRL8lb[r],data$RDRL8ub[r]),col="#888888")
  lines(rep(data$LOR[r],2),c(data$RDRL16lb[r],data$RDRL16ub[r]),col="#cccccc")
}
text(150,12.3,"2s, d=0.5, p=0.25", cex=2)
text(140,5.3,"4s, d=1.0, p=0.25", cex=2)
text(95,2.5,"8s, d=0.2, p=0.25", cex=2)
text(50,0.7,"16s, d=4.0, p=0.25", cex=2)
dev.off()
cat("\nOutput in FigFeedbackRDRL.eps\n")


==> FigJeabSimpleRI.R <==
grDevices::setEPS()
grDevices::postscript("FigFeedbackRI.eps", width=9, height=9)
data <- as.data.frame(readxl::read_xlsx("RI.xlsx"))
plot(data$LOR,data$RI5,
     main="RI feedback functions",
     xlab="",ylab="",
     ylim=c(0,14),
     pch=21,col="#000000",bg="black",
     cex.main=2, axes=FALSE)
axis(1, cex.axis=1.5)
title(xlab="Response rate", line=2.5, cex.lab=2)
axis(2, cex.axis=1.5)
title(ylab="Reinforcement per minute", line=2.5, cex.lab=2)
points(data$LOR,data$RI10,pch=21,col="#222222",bg="#222222")
points(data$LOR,data$RI7,pch=21,col="#444444",bg="#444444")
points(data$LOR,data$RI15,pch=21,col="#666666",bg="#666666")
points(data$LOR,data$RI30,pch=21,col="#888888",bg="#888888")
points(data$LOR,data$RI60,pch=21,col="#aaaaaa",bg="#aaaaaa")
for (r in 1:nrow(data))
{
  lines(rep(data$LOR[r],2),c(data$RI5lb[r],data$RI5ub[r]),col="#000000")
  lines(rep(data$LOR[r],2),c(data$RI7lb[r],data$RI7ub[r]),col="#222222")
  lines(rep(data$LOR[r],2),c(data$RI10lb[r],data$RI10ub[r]),col="#444444")
  lines(rep(data$LOR[r],2),c(data$RI15lb[r],data$RI15ub[r]),col="#666666")
  lines(rep(data$LOR[r],2),c(data$RI30lb[r],data$RI30ub[r]),col="#888888")
  lines(rep(data$LOR[r],2),c(data$RI60lb[r],data$RI60ub[r]),col="#aaaaaa")
}
text(100,12.3,"5.05s, T=0.197, p=0.03901", cex=1.4)
text(100,9,"7.07s, T=0.277, p=0.03918", cex=1.4)
text(100,6.5,"10.10s, T=0.395, p=0.03911", cex=1.4)
text(100,4.6,"15.15s, T=0.591, p=0.03901", cex=1.4)
text(100,2.5,"30.21s, T=1.000, p=0.03310", cex=1.4)
text(100,1.35,"59.92s, T=1.000, p=0.01669", cex=1.4)
dev.off()
cat("\nOutput in FigFeedbackRI.eps\n")

==> RI_Txp_paper.R <==
# RI geometric (exponential) distribution of IAT:
# finding suitable combinations of T and p

# planned RI (seconds, numeric vector)
# RIs may be verified at once
RIs <- c(5,7,10,15,30,60)

# choose margin of tolerance (between planned and feasible RI)
tolerance.margin <- 0.01

# do not make changes below here

# finding better balance of T and p
o.T <- 1 # initial T, to find T<=1
# steps of T
stepT <- 0.001
# steps of p
p <- seq(0.00001,0.99999,by=0.00001)

# vector for T and p possible combinations
for (r in 1:length(RIs)) # planned RI schedules
{
  c_T <- c_Ts <- c()
  c_p <- c_ps <- c()
  RI <- RIs[r]
  T <- o.T
  ok <- 0
  while(ok==0)
  {
    # standar deviation for the current T and all possible p
    sigma <- T*sqrt((1-p)/(p^2))
    # select all p attending the margin of tolerance
    ps <- p[which(sigma>=(1-tolerance.margin)*RI & 
                  sigma<=(1+tolerance.margin)*RI)]
    c_Ts <- c(c_Ts,rep(T,2),NA)
    c_ps <- c(c_ps,min(ps),max(ps),NA)
    # to select the maximum possible p for a given T
    ps.max <- max(ps)
    c_T <- c(c_T,T)
    c_p <- c(c_p,ps.max)
    
    tolerance.obtained <- (T/ps.max)/RI
    if (tolerance.obtained>=(1-tolerance.margin) & 
        tolerance.obtained<=(1+tolerance.margin))
    {
      # successful T and p combination
      ok <- 1 
    } else
    {
      # combination not found, trying next T
      T <- T - stepT
    }    
  }
  # reporting T and p better combination
  RI.min <- T/min(ps)
  RI.max <- T/ps.max
  cat("planned RI = ",RIs[r],", ",
      "effective RI = [",RI.min,",",RI.max,"]: T = ",T," & ",
      "p = [",min(ps),",",max(ps),"]",
      " with tolerance margin = ",tolerance.margin,"\n",sep="")
  plot(c_T,c_p,
       main=paste0("Effective RI [",
                   round(RI.min,2),",",round(RI.max,2),"] s\n",
                   "Attempted T and p combinations ",
                   "(tolerance=",tolerance.margin,")"),
       xlab="T", ylab="p", ylim=c(min(ps),max(c_p)),
       pch=21, cex=0.5, col="gray", bg="transparent")
  points(c_Ts,c_ps, pch="-",col="gray")
  lines(c_Ts,c_ps, col="gray")
  points(T,ps.max,pch=21, col="black", bg="black")
  lines(rep(T,2),c(min(ps),max(ps)))
  points(T,min(ps), pch="-",col="black")
  text(T,ps.max,paste0("selected combination: T = ",round(T,3),
                       " and p = ",ps.max),pos=4)
  
  response.rate <- seq(0,200,by=1)
  IAT.discrete.maxp <- dgeom(response.rate, prob = ps.max) 
  IAT.continuous.maxp <- dexp(response.rate, rate = ps.max) 
  IAT.discrete.minp <- dgeom(response.rate, prob = min(ps)) 
  IAT.continuous.minp <- dexp(response.rate, rate = min(ps)) 
  plot(response.rate, IAT.discrete.minp,
       main=paste0("Predicted geometric and exponential ",
                   "distribution for of IAT\n",
                   "(effective RI [",
                   round(RI.min,2),",",round(RI.max,2),"] s, ",                   
                   "T = ",round(T,3),", ",
                   "tolerance = ",tolerance.margin,")"),
       xlab="Response rate", 
       ylab="Inter assignement interval",
       pch=21, col="blue", bg="blue", cex=0.5, type="p")
  lines(response.rate, IAT.continuous.minp, col="blue",lwd=2)
  points(response.rate, IAT.discrete.maxp, 
         pch=21, col="black", bg="black", cex=0.5)
  lines(response.rate, IAT.continuous.maxp, col="black",lwd=2)
  legend ("right",
          c(paste0("min p = ",min(ps)),
            paste0("max p = ",ps.max)),
          col=c("blue","black"),
          lwd=4,
          box.lwd=0, bg="transparent")
}


